Advantages of EEG phase patterns for the detection of gait intention in healthy and stroke subjects

One use of EEG-based brain-computer interfaces (BCIs) in rehabilitation is the detection of movement intention. In this paper we investigate for the first time the instantaneous phase of movement related cortical potential (MRCP) and its application to the detection of gait intention. We demonstrate the utility of MRCP phase in two independent datasets, in which 10 healthy subjects and 9 chronic stroke patients executed a self-initiated gait task in three sessions. Phase features were compared to more conventional amplitude and power features. The neurophysiology analysis showed that phase features have higher signal-to-noise ratio than the other features. Also, BCI detectors of gait intention based on phase, amplitude, and their combination were evaluated under three conditions: session specific calibration, intersession transfer, and intersubject transfer. Results show that the phase based detector is the most accurate for session specific calibration (movement intention was correctly detected in 66.5% of trials in healthy subjects, and in 63.3% in stroke patients). However, in intersession and intersubject transfer, the detector that combines amplitude and phase features is the most accurate one and the only that retains its accuracy (62.5% in healthy subjects and 59% in stroke patients) w.r.t. session specific calibration. Thus, MRCP phase features improve the detection of gait intention and could be used in practice to remove time-consuming BCI recalibration.

==> anc/Sburlea_Data_Sheet_1.CSV <==
1,1,1,1,65,100,3583,4100,0.60738
2,1,1,1,64,100,3562,4100,0.5948
3,1,1,1,41,100,3396,4100,0.59632
4,1,1,1,68,100,3547,4100,0.59286
5,1,1,1,62,100,3573,4100,0.59724
6,1,1,1,36,100,3367,4100,0.59842
7,1,1,1,64,100,3585,4100,0.59258
8,1,1,1,59,100,3504,4100,0.5932
9,1,1,1,72,100,3636,4100,0.60398
10,1,1,1,78,100,3695,4100,0.60952
1,2,2,1,83,100,3748,4100,0.62378
2,2,2,1,48,100,3408,4100,0.58457
3,2,2,1,36,100,3353,4100,0.60963
4,2,2,1,60,100,3508,4100,0.61144
5,2,2,1,64,100,3557,4100,0.58959
6,2,2,1,45,100,3401,4100,0.60382
7,2,2,1,48,100,3433,4100,0.58225
8,2,2,1,37,100,3293,4100,0.56247
9,2,2,1,84,100,3806,4100,0.63332
10,2,2,1,75,100,3642,4100,0.60541
1,3,3,1,71,100,3667,4100,0.60795
2,3,3,1,51,100,3545,4100,0.61184
3,3,3,1,4,100,3300,4100,0.64783
4,3,3,1,35,100,3283,4100,0.56575
5,3,3,1,69,100,3612,4100,0.60127
6,3,3,1,18,100,3288,4100,0.63326
7,3,3,1,32,100,3281,4100,0.59282
8,3,3,1,57,100,3473,4100,0.58298
9,3,3,1,63,100,3589,4100,0.59896
10,3,3,1,82,100,3750,4100,0.61704
1,1,1,2,65,100,3619,4100,0.59648
2,1,1,2,82,100,3738,4100,0.60451
3,1,1,2,18,100,3276,4100,0.63121
4,1,1,2,64,100,3570,4100,0.58256
5,1,1,2,82,100,3725,4100,0.61217
6,1,1,2,56,100,3482,4100,0.56295
7,1,1,2,86,100,3765,4100,0.61994
8,1,1,2,83,100,3749,4100,0.61788
9,1,1,2,61,100,3602,4100,0.58514
10,1,1,2,87,100,3771,4100,0.62206
1,2,2,2,85,100,3759,4100,0.61812
2,2,2,2,59,100,3543,4100,0.58263
3,2,2,2,21,100,3284,4100,0.62197
4,2,2,2,67,100,3543,4100,0.59453
5,2,2,2,74,100,3706,4100,0.60737
6,2,2,2,62,100,3570,4100,0.58703
7,2,2,2,77,100,3681,4100,0.60649
8,2,2,2,59,100,3510,4100,0.57401
9,2,2,2,73,100,3705,4100,0.61059
10,2,2,2,81,100,3744,4100,0.61197
1,3,3,2,86,100,3777,4100,0.62121
2,3,3,2,60,100,3483,4100,0.56178
3,3,3,2,11,100,3196,4100,0.5988
4,3,3,2,57,100,3444,4100,0.58214
5,3,3,2,66,100,3581,4100,0.5862
6,3,3,2,52,100,3383,4100,0.57626
7,3,3,2,57,100,3535,4100,0.58657
8,3,3,2,80,100,3752,4100,0.62726
9,3,3,2,81,100,3759,4100,0.61872
10,3,3,2,82,100,3772,4100,0.61944
1,1,1,3,57,100,3587,4100,0.57182
2,1,1,3,68,100,3726,4100,0.59765
3,1,1,3,34,100,3327,4100,0.56875
4,1,1,3,59,100,3565,4100,0.57705
5,1,1,3,66,100,3691,4100,0.59089
6,1,1,3,45,100,3473,4100,0.54967
7,1,1,3,83,100,3756,4100,0.60904
8,1,1,3,80,100,3753,4100,0.60531
9,1,1,3,55,100,3586,4100,0.57001
10,1,1,3,82,100,3764,4100,0.6071
1,2,2,3,80,100,3759,4100,0.61188
2,2,2,3,57,100,3521,4100,0.57102
3,2,2,3,36,100,3289,4100,0.56634
4,2,2,3,53,100,3522,4100,0.58235
5,2,2,3,69,100,3643,4100,0.58701
6,2,2,3,54,100,3554,4100,0.57671
7,2,2,3,69,100,3670,4100,0.58786
8,2,2,3,49,100,3465,4100,0.54802
9,2,2,3,72,100,3744,4100,0.6075
10,2,2,3,76,100,3729,4100,0.5981
1,3,3,3,74,100,3715,4100,0.60037
2,3,3,3,55,100,3469,4100,0.54691
3,3,3,3,11,100,3078,4100,0.55826
4,3,3,3,53,100,3434,4100,0.57543
5,3,3,3,61,100,3555,4100,0.56693
6,3,3,3,52,100,3362,4100,0.5615
7,3,3,3,54,100,3482,4100,0.55313
8,3,3,3,81,100,3750,4100,0.6218
9,3,3,3,73,100,3696,4100,0.59678
10,3,3,3,76,100,3736,4100,0.60024
1,1,2,1,60,100,3538,4100,0.6045
2,1,2,1,29,100,3354,4100,0.59714
3,1,2,1,11,100,2568,4100,0.36352
4,1,2,1,37,100,3377,4100,0.62171
5,1,2,1,52,100,3448,4100,0.58102
6,1,2,1,30,100,3315,4100,0.6175
7,1,2,1,30,100,3322,4100,0.59937
8,1,2,1,20,100,2974,4100,0.47866
9,1,2,1,40,100,3098,4100,0.47625
10,1,2,1,66,100,3636,4100,0.57096
1,2,3,1,63,100,3535,4100,0.57051
2,2,3,1,43,100,3401,4100,0.62196
3,2,3,1,6,100,2725,4100,0.46345
4,2,3,1,10,100,2706,4100,0.44663
5,2,3,1,32,100,3228,4100,0.49168
6,2,3,1,12,100,2972,4100,0.52395
7,2,3,1,22,100,3023,4100,0.52836
8,2,3,1,6,100,2689,4100,0.46361
9,2,3,1,42,100,3347,4100,0.56557
10,2,3,1,76,100,3671,4100,0.61913
1,1,3,1,42,100,3338,4100,0.56225
2,1,3,1,18,100,3378,4100,0.6238
3,1,3,1,10,100,2673,4100,0.42612
4,1,3,1,11,100,3221,4100,0.61102
5,1,3,1,56,100,3458,4100,0.57763
6,1,3,1,23,100,3209,4100,0.58348
7,1,3,1,13,100,3252,4100,0.60335
8,1,3,1,2,100,2514,4100,0.43324
9,1,3,1,42,100,3215,4100,0.52185
10,1,3,1,61,100,3600,4100,0.5812
1,1,2,2,43,100,3286,4100,0.51578
2,1,2,2,19,100,3120,4100,0.53762
3,1,2,2,3,100,3296,4100,0.64575
4,1,2,2,35,100,3250,4100,0.56886
5,1,2,2,22,100,3260,4100,0.56613
6,1,2,2,29,100,3366,4100,0.60466
7,1,2,2,41,100,3234,4100,0.55142
8,1,2,2,24,100,3201,4100,0.58119
9,1,2,2,41,100,3439,4100,0.62786
10,1,2,2,62,100,3482,4100,0.55938
1,2,3,2,41,100,3314,4100,0.55415
2,2,3,2,5,100,3297,4100,0.62671
3,2,3,2,11,100,3103,4100,0.57399
4,2,3,2,31,100,3360,4100,0.61057
5,2,3,2,29,100,3287,4100,0.5711
6,2,3,2,20,100,3187,4100,0.56679
7,2,3,2,14,100,3166,4100,0.58138
8,2,3,2,14,100,3098,4100,0.55002
9,2,3,2,6,100,3186,4100,0.59744
10,2,3,2,45,100,3335,4100,0.49918
1,1,3,2,20,100,3232,4100,0.56006
2,1,3,2,38,100,3218,4100,0.52122
3,1,3,2,6,100,3292,4100,0.64367
4,1,3,2,36,100,3231,4100,0.54639
5,1,3,2,17,100,3194,4100,0.58038
6,1,3,2,24,100,3229,4100,0.5821
7,1,3,2,11,100,3189,4100,0.60008
8,1,3,2,17,100,3171,4100,0.5807
9,1,3,2,9,100,3172,4100,0.59883
10,1,3,2,48,100,3341,4100,0.50992
1,1,2,3,72,100,3743,4100,0.59674
2,1,2,3,56,100,3538,4100,0.57862
3,1,2,3,38,100,3326,4100,0.57232
4,1,2,3,58,100,3529,4100,0.58908
5,1,2,3,70,100,3699,4100,0.59097
6,1,2,3,54,100,3552,4100,0.57308
7,1,2,3,69,100,3672,4100,0.59003
8,1,2,3,51,100,3485,4100,0.55141
9,1,2,3,70,100,3718,4100,0.60171
10,1,2,3,77,100,3744,4100,0.60096
1,2,3,3,79,100,3755,4100,0.6072
2,2,3,3,55,100,3475,4100,0.55774
3,2,3,3,13,100,3203,4100,0.60199
4,2,3,3,58,100,3446,4100,0.57265
5,2,3,3,69,100,3676,4100,0.59735
6,2,3,3,54,100,3360,4100,0.5597
7,2,3,3,55,100,3502,4100,0.56192
8,2,3,3,78,100,3742,4100,0.61602
9,2,3,3,79,100,3761,4100,0.61526
10,2,3,3,76,100,3774,4100,0.60974
1,1,3,3,77,100,3768,4100,0.60167
2,1,3,3,55,100,3474,4100,0.55713
3,1,3,3,12,100,3171,4100,0.58398
4,1,3,3,55,100,3443,4100,0.57944
5,1,3,3,65,100,3618,4100,0.57472
6,1,3,3,53,100,3359,4100,0.5594
7,1,3,3,55,100,3493,4100,0.56141
8,1,3,3,78,100,3747,4100,0.61599
9,1,3,3,77,100,3759,4100,0.60444
10,1,3,3,79,100,3796,4100,0.61249


==> anc/Sburlea_Data_Sheet_2.CSV <==
1,1,1,1,83.838,99,3742,4059,0.61736
2,1,1,1,78,100,3714,4100,0.60627
3,1,1,1,34,100,3388,4100,0.57809
4,1,1,1,74.194,93,3520,3813,0.62312
5,1,1,1,49,100,3256,4100,0.54265
6,1,1,1,51.515,99,3494,4059,0.55692
7,1,1,1,59.77,87,3137,3567,0.57852
8,1,1,1,56.122,98,3493,4018,0.5931
9,1,1,1,73.196,97,3689,3977,0.63007
1,2,2,1,64.773,88,3320,3608,0.62766
2,2,2,1,40.404,99,3368,4059,0.55952
3,2,2,1,21.111,90,2879,3690,0.57705
4,2,2,1,58.333,96,3506,3936,0.59819
5,2,2,1,24.49,98,3202,4018,0.6051
6,2,2,1,62.887,97,3578,3977,0.6053
7,2,2,1,37.209,86,2903,3526,0.55513
8,2,2,1,26.882,93,3184,3813,0.53072
9,2,2,1,67.677,99,3627,4059,0.57878
1,3,3,1,84,100,3795,4100,0.62582
2,3,3,1,53.125,96,3340,3936,0.57755
3,3,3,1,17.204,93,2990,3813,0.60732
4,3,3,1,45.455,99,3487,4059,0.55252
5,3,3,1,28.866,97,3130,3977,0.5859
6,3,3,1,78.788,99,3681,4059,0.61617
7,3,3,1,17.895,95,3263,3895,0.56938
8,3,3,1,68.132,91,3496,3731,0.63816
9,3,3,1,32.258,93,3348,3813,0.5905
1,1,1,2,80.808,99,3675,4059,0.60746
2,1,1,2,80,100,3604,4100,0.5983
3,1,1,2,45,100,3378,4100,0.60952
4,1,1,2,75.269,93,3302,3813,0.58888
5,1,1,2,42,100,3311,4100,0.59638
6,1,1,2,62.626,99,3323,4059,0.57711
7,1,1,2,67.816,87,3038,3567,0.59532
8,1,1,2,63.265,98,3355,4018,0.59259
9,1,1,2,80.412,97,3513,3977,0.60737
1,2,2,2,81.818,88,3047,3608,0.59971
2,2,2,2,54.545,99,3346,4059,0.60614
3,2,2,2,16.667,90,2959,3690,0.64387
4,2,2,2,72.917,96,3372,3936,0.59351
5,2,2,2,37.755,98,3236,4018,0.63963
6,2,2,2,74.227,97,3533,3977,0.59746
7,2,2,2,46.512,86,2884,3526,0.58471
8,2,2,2,53.763,93,2976,3813,0.56335
9,2,2,2,71.717,99,3546,4059,0.59066
1,3,3,2,84,100,3702,4100,0.61342
2,3,3,2,59.375,96,3360,3936,0.59382
3,3,3,2,19.355,93,3070,3813,0.64463
4,3,3,2,60.606,99,3352,4059,0.58187
5,3,3,2,24.742,97,3199,3977,0.63832
6,3,3,2,72.727,99,3550,4059,0.59891
7,3,3,2,45.263,95,3106,3895,0.61344
8,3,3,2,87.912,91,3269,3731,0.60454
9,3,3,2,63.441,93,3122,3813,0.59845
1,1,1,3,81.818,99,3703,4059,0.60979
2,1,1,3,74,100,3605,4100,0.58257
3,1,1,3,43,100,3373,4100,0.56724
4,1,1,3,66.667,93,3466,3813,0.59726
5,1,1,3,43,100,3235,4100,0.53803
6,1,1,3,55.556,99,3419,4059,0.5606
7,1,1,3,56.322,87,3019,3567,0.54733
8,1,1,3,60.204,98,3469,4018,0.56869
9,1,1,3,69.072,97,3672,3977,0.61586
1,2,2,3,75,88,3176,3608,0.59808
2,2,2,3,49.495,99,3299,4059,0.53943
3,2,2,3,23.333,90,2699,3690,0.49161
4,2,2,3,70.833,96,3446,3936,0.57629
5,2,2,3,33.673,98,3069,4018,0.54936
6,2,2,3,72.165,97,3542,3977,0.58803
7,2,2,3,43.023,86,2827,3526,0.5171
8,2,2,3,41.935,93,3138,3813,0.50583
9,2,2,3,68.687,99,3554,4059,0.55849
1,3,3,3,80,100,3757,4100,0.60047
2,3,3,3,41.667,96,3302,3936,0.55325
3,3,3,3,26.882,93,2902,3813,0.55124
4,3,3,3,47.475,99,3369,4059,0.55292
5,3,3,3,26.804,97,3059,3977,0.53994
6,3,3,3,72.727,99,3556,4059,0.5865
7,3,3,3,43.158,95,3130,3895,0.52322
8,3,3,3,85.714,91,3433,3731,0.616
9,3,3,3,59.14,93,3334,3813,0.57334
1,1,2,1,64.773,88,3217,3608,0.5935
2,1,2,1,45.455,99,3026,4059,0.50564
3,1,2,1,6.6667,90,2542,3690,0.44051
4,1,2,1,20.833,96,3282,3936,0.60002
5,1,2,1,28.571,98,2965,4018,0.54669
6,1,2,1,27.835,97,3288,3977,0.5235
7,1,2,1,0,86,2939,3526,0.58466
8,1,2,1,34.409,93,3189,3813,0.6114
9,1,2,1,5.0505,99,2870,4059,0.52279
1,2,3,1,66,100,3348,4100,0.60781
2,2,3,1,78.125,96,3007,3936,0.46205
3,2,3,1,31.183,93,2971,3813,0.60851
4,2,3,1,41.414,99,2821,4059,0.48564
5,2,3,1,24.742,97,2730,3977,0.43371
6,2,3,1,62.626,99,3493,4059,0.6326
7,2,3,1,2.1053,95,2621,3895,0.43887
8,2,3,1,20.879,91,3128,3731,0.57475
9,2,3,1,5.3763,93,2299,3813,0.34575
1,1,3,1,81,100,2879,4100,0.49448
2,1,3,1,48.958,96,2609,3936,0.4254
3,1,3,1,16.129,93,2917,3813,0.55507
4,1,3,1,58.586,99,3255,4059,0.59105
5,1,3,1,21.649,97,2991,3977,0.53287
6,1,3,1,9.0909,99,3461,4059,0.58522
7,1,3,1,1.0526,95,2661,3895,0.41999
8,1,3,1,49.451,91,3031,3731,0.61553
9,1,3,1,11.828,93,3008,3813,0.52783
1,1,2,2,65.909,88,3126,3608,0.59483
2,1,2,2,26.263,99,3362,4059,0.59009
3,1,2,2,16.667,90,2537,3690,0.4904
4,1,2,2,53.125,96,3235,3936,0.61218
5,1,2,2,9.1837,98,3302,4018,0.61867
6,1,2,2,46.392,97,3110,3977,0.54624
7,1,2,2,43.023,86,2804,3526,0.63512
8,1,2,2,50.538,93,3061,3813,0.58579
9,1,2,2,7.0707,99,3234,4059,0.63047
1,2,3,2,38,100,3660,4100,0.63383
2,2,3,2,28.125,96,3461,3936,0.61216
3,2,3,2,7.5269,93,2943,3813,0.50308
4,2,3,2,17.172,99,3385,4059,0.61472
5,2,3,2,14.433,97,2848,3977,0.47387
6,2,3,2,54.545,99,3574,4059,0.60127
7,2,3,2,10.526,95,3142,3895,0.64564
8,2,3,2,56.044,91,2664,3731,0.47991
9,2,3,2,19.355,93,2715,3813,0.53427
1,1,3,2,19,100,3683,4100,0.63454
2,1,3,2,15.625,96,3242,3936,0.58002
3,1,3,2,9.6774,93,2759,3813,0.51787
4,1,3,2,45.455,99,3537,4059,0.62131
5,1,3,2,19.588,97,2929,3977,0.48999
6,1,3,2,54.545,99,2963,4059,0.53656
7,1,3,2,21.053,95,3027,3895,0.59662
8,1,3,2,34.066,91,3071,3731,0.54912
9,1,3,2,30.108,93,3066,3813,0.61809
1,1,2,3,79.545,88,3323,3608,0.6194
2,1,2,3,50.505,99,3349,4059,0.53978
3,1,2,3,21.111,90,2790,3690,0.53784
4,1,2,3,73.958,96,3464,3936,0.58687
5,1,2,3,29.592,98,3157,4018,0.59478
6,1,2,3,76.289,97,3580,3977,0.59436
7,1,2,3,45.349,86,2889,3526,0.53044
8,1,2,3,46.237,93,3147,3813,0.50784
9,1,2,3,73.737,99,3620,4059,0.56616
1,2,3,3,86,100,3797,4100,0.6185
2,2,3,3,58.333,96,3320,3936,0.5446
3,2,3,3,25.806,93,3012,3813,0.59208
4,2,3,3,54.545,99,3421,4059,0.51347
5,2,3,3,29.897,97,3103,3977,0.54847
6,2,3,3,78.788,99,3714,4059,0.60437
7,2,3,3,42.105,95,3199,3895,0.52787
8,2,3,3,87.912,91,3491,3731,0.62931
9,2,3,3,60.215,93,3312,3813,0.56458
1,1,3,3,86,100,3812,4100,0.62
2,1,3,3,62.5,96,3329,3936,0.56089
3,1,3,3,21.505,93,3020,3813,0.59938
4,1,3,3,53.535,99,3468,4059,0.54753
5,1,3,3,28.866,97,3177,3977,0.59727
6,1,3,3,76.768,99,3695,4059,0.60637
7,1,3,3,42.105,95,3210,3895,0.53768
8,1,3,3,87.912,91,3492,3731,0.62905
9,1,3,3,61.29,93,3324,3813,0.57042


==> anc/Sburlea_Data_Sheet_3.CSV <==
1,1,1,3,57,100,3612,4100,0.58223
2,1,1,3,68,100,3726,4100,0.59557
3,1,1,3,34,100,3280,4100,0.61722
4,1,1,3,59,100,3586,4100,0.57387
5,1,1,3,66,100,3727,4100,0.60216
6,1,1,3,45,100,3464,4100,0.54622
7,1,1,3,83,100,3785,4100,0.61602
8,1,1,3,80,100,3769,4100,0.61273
9,1,1,3,55,100,3615,4100,0.57699
10,1,1,3,82,100,3775,4100,0.61277
1,2,2,3,80,100,3751,4100,0.60788
2,2,2,3,57,100,3505,4100,0.56348
3,2,2,3,36,100,3208,4100,0.58646
4,2,2,3,53,100,3507,4100,0.57245
5,2,2,3,69,100,3694,4100,0.59103
6,2,2,3,54,100,3536,4100,0.56786
7,2,2,3,69,100,3676,4100,0.59348
8,2,2,3,49,100,3487,4100,0.55919
9,2,2,3,72,100,3694,4100,0.59966
10,2,2,3,76,100,3741,4100,0.60526
1,3,1,3,74,100,3767,4100,0.61559
2,3,1,3,55,100,3466,4100,0.55399
3,3,1,3,11,100,3179,4100,0.591
4,3,1,3,53,100,3440,4100,0.57672
5,3,1,3,61,100,3562,4100,0.58023
6,3,1,3,52,100,3372,4100,0.56545
7,3,1,3,54,100,3517,4100,0.57716
8,3,1,3,81,100,3743,4100,0.62381
9,3,1,3,73,100,3739,4100,0.61111
10,3,1,3,76,100,3792,4100,0.61434
1,1,2,3,62,100,3743,4100,0.59674
2,1,2,3,68,100,3538,4100,0.57862
3,1,2,3,18,100,3326,4100,0.57232
4,1,2,3,63,100,3529,4100,0.58908
5,1,2,3,67,100,3699,4100,0.59097
6,1,2,3,44,100,3552,4100,0.57308
7,1,2,3,85,100,3672,4100,0.59003
8,1,2,3,82,100,3485,4100,0.55141
9,1,2,3,54,100,3718,4100,0.60171
10,1,2,3,86,100,3744,4100,0.60096
1,2,1,3,77,100,3755,4100,0.6072
2,2,1,3,55,100,3475,4100,0.55774
3,2,1,3,19,100,3203,4100,0.60199
4,2,1,3,52,100,3446,4100,0.57265
5,2,1,3,70,100,3676,4100,0.59735
6,2,1,3,53,100,3360,4100,0.5597
7,2,1,3,70,100,3502,4100,0.56192
8,2,1,3,52,100,3742,4100,0.61602
9,2,1,3,66,100,3761,4100,0.61526
10,2,1,3,78,100,3774,4100,0.60974
1,3,2,3,80,100,3768,4100,0.60167
2,3,2,3,55,100,3474,4100,0.55713
3,3,2,3,11,100,3171,4100,0.58398
4,3,2,3,57,100,3443,4100,0.57944
5,3,2,3,60,100,3618,4100,0.57472
6,3,2,3,55,100,3359,4100,0.5594
7,3,2,3,55,100,3493,4100,0.56141
8,3,2,3,79,100,3747,4100,0.61599
9,3,2,3,78,100,3759,4100,0.60444
10,3,2,3,78,100,3796,4100,0.61249


==> anc/Sburlea_Data_Sheet_4.CSV <==
1,1,1,3,81.818,99,3746,4059,0.61098
2,1,1,3,74,100,3713,4100,0.59641
3,1,1,3,43,100,3392,4100,0.56505
4,1,1,3,66.667,93,3500,3813,0.60719
5,1,1,3,43,100,3235,4100,0.52524
6,1,1,3,55.556,99,3498,4059,0.54892
7,1,1,3,56.322,87,3136,3567,0.56924
8,1,1,3,60.204,98,3491,4018,0.58333
9,1,1,3,69.072,97,3683,3977,0.61468
1,2,2,3,75,88,3042,3608,0.59758
2,2,2,3,49.495,99,3340,4059,0.60188
3,2,2,3,23.333,90,2956,3690,0.64289
4,2,2,3,70.833,96,3367,3936,0.59028
5,2,2,3,33.673,98,3236,4018,0.63903
6,2,2,3,72.165,97,3534,3977,0.59566
7,2,2,3,43.023,86,2884,3526,0.58367
8,2,2,3,41.935,93,2969,3813,0.55864
9,2,2,3,68.687,99,3618,4059,0.56908
1,3,1,3,80,100,3784,4100,0.61179
2,3,1,3,41.667,96,3341,3936,0.5596
3,3,1,3,26.882,93,2984,3813,0.59044
4,3,1,3,47.475,99,3441,4059,0.52528
5,3,1,3,26.804,97,3086,3977,0.55606
6,3,1,3,72.727,99,3688,4059,0.6036
7,3,1,3,43.158,95,3216,3895,0.5393
8,3,1,3,85.714,91,3489,3731,0.62851
9,3,1,3,59.14,93,3340,3813,0.5838
1,1,2,3,80,88,3323,3608,0.6194
2,1,2,3,79,99,3349,4059,0.53978
3,1,2,3,49,90,2790,3690,0.53784
4,1,2,3,70,96,3464,3936,0.58687
5,1,2,3,42,98,3157,4018,0.59478
6,1,2,3,61,97,3580,3977,0.59436
7,1,2,3,61,86,2889,3526,0.53044
8,1,2,3,62,93,3147,3813,0.50784
9,1,2,3,81,99,3620,4059,0.56616
1,2,1,3,38,100,3797,4100,0.6185
2,2,1,3,46,96,3320,3936,0.5446
3,2,1,3,1,93,3012,3813,0.59208
4,2,1,3,46,99,3421,4059,0.51347
5,2,1,3,16,97,3103,3977,0.54847
6,2,1,3,59,99,3714,4059,0.60437
7,2,1,3,38,95,3199,3895,0.52787
8,2,1,3,19,91,3491,3731,0.62931
9,2,1,3,72,93,3312,3813,0.56458
1,3,2,3,85,100,3812,4100,0.62
2,3,2,3,60,96,3329,3936,0.56089
3,3,2,3,19,93,3020,3813,0.59938
4,3,2,3,57,99,3468,4059,0.54753
5,3,2,3,22,97,3177,3977,0.59727
6,3,2,3,75,99,3695,4059,0.60637
7,3,2,3,40,95,3210,3895,0.53768
8,3,2,3,79,91,3492,3731,0.62905
9,3,2,3,59,93,3324,3813,0.57042

